Equilibration and Thermalization of Classical Systems

It is demonstrated that the canonical distribution for a subsystem of a closed system follows directly from the solution of the time-reversible Newtonian equation of motion in which the total energy is strictly conserved. It is shown that this conclusion holds for both integrable or nonintegrable systems even though the whole system may contain as little as a few thousand particles. In other words, we demonstrate that the canonical distribution holds for subsystems of experimentally relevant sizes and observation times.

==> anc/supposc1.bbl <==
%merlin.mbs apsrev4-1.bst 2010-07-25 4.21a (PWD, AO, DPC) hacked
%Control: key (0)
%Control: author (8) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (-1) disabled
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{8}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{http://dx.doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {Kubo}\ \emph {et~al.}(1985)\citenamefont {Kubo},
  \citenamefont {Toda},\ and\ \citenamefont {Hashitsume}}]{KUBO85}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.}~\bibnamefont
  {Kubo}}, \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Toda}}, \ and\
  \bibinfo {author} {\bibfnamefont {N.}~\bibnamefont {Hashitsume}},\
  }\href@noop {} {\emph {\bibinfo {title} {{Statistical Physics
  {\uppercase\expandafter{\romannumeral2}}: Nonequilibrium Statistical
  Mechanics}}}}\ (\bibinfo  {publisher} {Springer-Verlag},\ \bibinfo {address}
  {New York},\ \bibinfo {year} {1985})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Greiner}\ \emph {et~al.}(1997)\citenamefont
  {Greiner}, \citenamefont {Neise},\ and\ \citenamefont
  {{St\"ocker}}}]{GREI97}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {W.}~\bibnamefont
  {Greiner}}, \bibinfo {author} {\bibfnamefont {L.}~\bibnamefont {Neise}}, \
  and\ \bibinfo {author} {\bibfnamefont {H.}~\bibnamefont {{St\"ocker}}},\
  }\href@noop {} {\emph {\bibinfo {title} {{Thermodynamics and Statistical
  Mechanics}}}}\ (\bibinfo  {publisher} {Springer-Verlag},\ \bibinfo {address}
  {New York},\ \bibinfo {year} {1997})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Muller}(1959)}]{MULL59}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Muller}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Comm.
  Assoc. Comput. Mach.}\ }\textbf {\bibinfo {volume} {2}},\ \bibinfo {pages}
  {19 } (\bibinfo {year} {1959})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Fisher}(1963)}]{FISH63}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.~E.}\ \bibnamefont
  {Fisher}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Am. J.
  Phys.}\ }\textbf {\bibinfo {volume} {32}},\ \bibinfo {pages} {343} (\bibinfo
  {year} {1963})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Blume}\ \emph {et~al.}(1975)\citenamefont {Blume},
  \citenamefont {Heller},\ and\ \citenamefont {Lurie}}]{BLUM75}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Blume}}, \bibinfo {author} {\bibfnamefont {P.}~\bibnamefont {Heller}}, \
  and\ \bibinfo {author} {\bibfnamefont {N.~A.}\ \bibnamefont {Lurie}},\
  }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Phys. Rev. B}\
  }\textbf {\bibinfo {volume} {11}},\ \bibinfo {pages} {4483} (\bibinfo {year}
  {1975})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Krech}\ \emph {et~al.}(1998)\citenamefont {Krech},
  \citenamefont {Bunker},\ and\ \citenamefont {Landau}}]{KREC98}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Krech}}, \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Bunker}}, \
  and\ \bibinfo {author} {\bibfnamefont {D.}~\bibnamefont {Landau}},\
  }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Comp. Phys.
  Comm.}\ }\textbf {\bibinfo {volume} {111}},\ \bibinfo {pages} {1} (\bibinfo
  {year} {1998})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Landau}\ and\ \citenamefont {Binder}(2000)}]{LAND00}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {D.~P.}\ \bibnamefont
  {Landau}}\ and\ \bibinfo {author} {\bibfnamefont {K.}~\bibnamefont
  {Binder}},\ }\href@noop {} {\emph {\bibinfo {title} {{A Guide to Monte Carlo
  Simulation in Statistical Physics}}}}\ (\bibinfo  {publisher} {Cambridge
  University Press},\ \bibinfo {address} {Cambridge},\ \bibinfo {year}
  {2000})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Steinigeweg}\ and\ \citenamefont
  {Schmidt}(2009)}]{STEI09}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.}~\bibnamefont
  {Steinigeweg}}\ and\ \bibinfo {author} {\bibfnamefont {H.-J.}\ \bibnamefont
  {Schmidt}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Math.
  Phys. Anal. Geom.}\ }\textbf {\bibinfo {volume} {12}},\ \bibinfo {pages} {19}
  (\bibinfo {year} {2009})}\BibitemShut {NoStop}%
\end{thebibliography}%


==> anc/supposc1.tex <==
\documentclass[aps,pre,twocolumn,groupedaddress]{revtex4-1}
\usepackage{graphicx}
\usepackage{mathptmx}      % use Times fonts if available on your TeX system
\usepackage{subfigure}
\usepackage{color}

\begin{document}

\title{Supplemental material:\\
Equilibration and Thermalization of Classical Systems}

\author{Fengping Jin}
\affiliation{Institute for Advanced Simulation, J\"ulich Supercomputing Centre,\\
Forschungzentrum J\"ulich, D-52425 J\"ulich, Germany}
\author{Thomas Neuhaus}
\affiliation{Institute for Advanced Simulation, J\"ulich Supercomputing Centre,\\
Forschungzentrum J\"ulich, D-52425 J\"ulich, Germany}
\author{Kristel Michielsen}
\affiliation{Institute for Advanced Simulation, J\"ulich Supercomputing Centre,\\
Forschungzentrum J\"ulich, D-52425 J\"ulich, Germany}
\affiliation{RWTH Aachen University, D-52056 Aachen, Germany}
\author{Seiji Miyashita}
\affiliation{Department of Physics, Graduate School of Science,\\
University of Tokyo, Bunkyo-ku, Tokyo 113-0033, Japan}
\affiliation{CREST, JST, 4-1-8 Honcho Kawaguchi, Saitama, 332-0012, Japan}
\author{Mark Novotny}
\affiliation{Department of Physics and Astronomy, Mississippi State University, Mississippi State, MS 39762-5167, USA}
\affiliation{HPC$^2$ Center for Computational Sciences, Mississippi State University, Mississippi State, MS 39762-9627, USA}
\author{Mikhail I. Katsnelson}
\affiliation{Institute of Molecules and Materials, Radboud University of Nijmegen,
NL-6525ED Nijmegen, The Netherlands}
\author{Hans De Raedt}
\affiliation{Department of Applied Physics, Zernike Institute for Advanced Materials,\\
University of Groningen, Nijenborgh 4, NL-9747AG Groningen, The Netherlands}

\date{\today}

\begin{abstract}
\end{abstract}

%\pacs{}
%\keywords{}

\maketitle


\section{Data analysis}\label{gather}

We are primarily interested in the motion of the particles contained in the subsystem defined
by the real-space indices $j\in\{0,...,N_S-1\}$, $1\le N_S <N$.
The whole system, consisting of the subsystem and the environment, evolves in time according to the Newtonian equations of motion,
thereby conserving the energy of the whole system.
During the time evolution, we compute the subsystem energy  $E_S$ and count how many times
this energy falls within a certain energy range, yielding the histogram $P(E_s)$ of subsystem energies.
The time-dependent data are sampled with a time interval $\Delta t=1$ (for the definition of the units
used, see below), the bin size $\Delta E_s=0.001N_S$ and the number of samples is $10^6$ -- $10^8$.
The precise choices for $\Delta t$ and $\Delta E_s$ are not important, and the
number of samples affects only the quality of the histogram.
The average and variance of $E_S$ are calculated as
\begin{eqnarray}
\langle E_S \rangle &=&\frac{1}{\# \mathrm{bins}} \sum_{\mathrm{bins}} E_S P(E_S),
\label{avee}
\\
\sigma^2(E_S)&=&\frac{1}{\# \mathrm{bins}}\sum_{\mathrm{bins}} E_S^2 P(E_S)-\langle E_S \rangle ^2.
\label{sigmae}
\end{eqnarray}
The histograms $P(E_S)$ are constructed in the same way for both models.

Guided by the expectation that in the thermodynamic limit
the time-dependent fluctuations of the subsystem energy
are related to the specific heat as defined by statistical mechanics,
we define
%
\begin{equation}
\label{spheat}
C_S\equiv\frac{\langle E_S^2 \rangle-\langle E_S \rangle ^2}{T_S^2}=\frac{\sigma^2(E_S)}{T_S^2},
\end{equation}
where, $T_S$ denotes the subsystem temperature which, up to this point, is yet to be determined.

Although statistical mechanics teaches that in the thermodynamic limit,
for infinitely long times and weak coupling, $T_S$ is expected to agree with the
temperature $T$ as defined in statistical mechanics~\cite{KUBO85,GREI97}, there is, to our knowledge,
no proof that this equivalence holds for experimentally relevant system sizes and observation times.
In Section~\ref{stat}, it is shown that the parameter $T_S$ can be extracted from the distribution $P(E_S)$
and that for $20\le N_S$, $T_S\approx T$ to a very good approximation.

\section{Oscillator model}

We consider what is presumably the simplest model of interacting particles, namely
the harmonic model for vibrations of atoms in a solid.
The coordinate of the $j$th atom is written as
$\mathbf{r}_j=\mathbf{R}_j+\mathbf{x}_j$ were
$\mathbf{R}_j$ denotes the equilibrium position of the atom and
$\mathbf{x}_j$ represents the displacement of the atom from
its equilibrium position which is assumed to be much smaller than
the interatomic distance.
For the present purpose it follows from our numerical work
(results not shown) that the dimensionality of the underlying lattice
and boundary conditions are not important,
Therefore, we confine the discussion to atoms arranged on a ring.

The Hamiltonian of the system reads
%
\begin{equation}
H=\frac{1}{2m}\sum_{j=0}^{N-1} p_j^2 + \frac{m\Omega^2}{2}\sum_{j=0}^{N-1} (x_j-x_{j+1})^2,
\label{hamiltonian}
\end{equation}
%
where $x_j$ and $p_j$ are the displacement and momentum of the $j$th particle,
$m\Omega^2$ is the spring constant and $N$ is the total number of particles.
For convenience, $m$ and $\Omega$ are set to $1$ and all quantities
such as momenta and displacements are taken to be dimensionless.
Because of the periodic boundary conditions $p_{j}=p_{j+N}$ and $x_{j}=x_{j+N}$,
Eq.~(\ref{hamiltonian}) can be brought in diagonal form by a Fourier transformation.
Changing variables
%
\begin{eqnarray}
P_k&=&\frac{1}{\sqrt{N}}\sum_{j=0}^{N-1} e^{2\pi ijk/N} p_j,
\nonumber \\
X_k&=&\frac{1}{\sqrt{N}}\sum_{j=0}^{N-1} e^{2\pi ijk/N} x_j,
\label{fourierspace}
\end{eqnarray}
%
for $k=0,\ldots,N-1$, the Hamiltonian reads
%
\begin{equation}
H=\frac{1}{2}\sum_{k=0}^{N-1} \left( P_k^2 + \omega_k^2 X_k^2 \right),
\label{hamiltonianinfourierspace}
\end{equation}
%
where $\omega_k=2|\sin \pi k/N|$, $P_k=P_{N-k}$ and $X_k=X_{N-k}$.
For $k=0,\ldots,N-1$, the variables  change in time according to
\begin{eqnarray}
P_k(t) &=& P_k(0)e^{i\omega_kt},
\nonumber \\
X_k(t) &=& X_k(0)e^{i\omega_kt},
\label{solutioninfs}
\end{eqnarray}
where $P_k(0)$ and $X_k(0)$ are the initial values of the momentum and displacement in Fourier space, respectively.
Procedures to choose the initial values are discussed in Section~\ref{ini1}.
Equation~(\ref{solutioninfs}) directly shows that the model Eq.~(\ref{hamiltonian}) is integrable.

\subsection{Newtonian time evolution}\label{osc2}
Instead of numerically solving the equations of motion for the real-space coordinates for a
given initial configuration $\{x_0(0),\ldots,x_{N-1}(0),p_0(0),\ldots,p_{N-1}(0)\}$,
we perform two fast Fourier transformations to compute
$\{X_0(0),\ldots,X_{N-1}(0)\}$, and $\{P_0(0),\ldots,P_{N-1}(0)\}$
and then use Eq.~(\ref{solutioninfs}) to find
$\{X_0(t),\ldots,X_{N-1}(t),P_0(t),\ldots,P_{N-1}(t)\}$.
Application of the inverse fast Fourier transformation then yields
$\{x_0(t),\ldots,x_{N-1}(t),p_0(t),\ldots,p_{N-1}(t)\}$, for any time $t$.
The number of arithmetic operations is of the order $4N\log_2 N$,
hence the procedure is very efficient.
Most importantly, it does not suffer from systematic or cumulative numerical errors.
The accuracy of the solution is close to machine precision (14 digits), independent of the time $t$.
Therefore the energy of the whole system is conserved for all times up to machine precision.

\subsection{Microcanonical Monte Carlo simulation}\label{microcanonical}

In order to compare with the Newtonian time evolution of Section~\ref{osc2}
we construct a microcanonical Monte Carlo procedure for the oscillator model.
We want to generate statistically independent sets of variables
$\{x_0,\ldots,x_{N-1},p_0,\ldots,p_{N-1}\}$
such that the total energy Eq.~(\ref{hamiltonian}) is fixed to a chosen value $E_0$.
This is most conveniently done by introducing new variables $Z_k=\omega_k X_k$
and generating Gaussian random variables
$\{Z_1,\ldots,Z_{N-1},P_1,\ldots,P_{N-1}\}$.
Note that we exclude the $k=0$ variables
because a non-zero $P_0$ merely causes
an insignificant uniform translation of the particles on the whole ring
and a non-zero $X_0$ does not contribute to the
energy because $\omega_{k=0}=0$.
The next step is to introduce new variables
\begin{eqnarray}
\widetilde P_k(t) &=& E_0 \frac{P_k}{2\sqrt{\sum_{k=1}^{N-1} \left(\widetilde P_k^2 + \widetilde Z_k^2\right)}},
\nonumber \\
\widetilde Z_k(t) &=& E_0 \frac{Z_k}{2\sqrt{\sum_{k=1}^{N-1} \left(\widetilde P_k^2 + \widetilde Z_k^2\right)}},
\label{solution2}
\end{eqnarray}
such that
%
\begin{equation}
E_0=\frac{1}{2}\sum_{k=1}^{N-1} \left( \widetilde P_k^2 + \widetilde Z_k^2\right).
\label{fixed}
\end{equation}
This procedure generates uniformly distributed points of the hypersphere with radius $E_0$~\cite{MULL59}.
Applying the inverse fast Fourier transformation to the data sets
$\{0,\widetilde Z_1/\omega_1,\ldots,\widetilde Z_{N-1}/\omega_{N-1}\}$
and
$\{0,\widetilde P_1,\ldots,\widetilde P_{N-1}\}$
yields the desired real-space variables.

\subsection{Initial configuration}\label{ini1}

We have used various procedures to construct the initial states of the subsystem and the environment.
One procedure is to fix the energy of the environment and to
use the same procedure as outlined in Section~\ref{microcanonical}
to generate the momenta
$\{p_{N_S},\ldots,p_{N-1}\}$ (setting $x_{N_S}=\ldots=x_{N-1}=0$)
of the particles in the environment
and use the same algorithm to
initialize the momenta
$\{p_0,\ldots,p_{N_S-1}\}$ (setting $x_0=\ldots=x_{N_S-1}=0$)
of the particles in the subsystem, usually
with a different energy than the one used to initialize the momenta of
the environment.
Instead of a uniform distribution on the hypersphere,
we also use a uniform distribution on the hypercube,
only to show that the precise form of the distribution is not important.
Fast Fourier transformation of the data set $\{p_0(0),\ldots,p_{N-1}(0)\}$
then yields
$\{X_0(0)=0,\ldots,X_{N-1}(0)=0,P_0(0)=0,P_1(0)\ldots,P_{N-1}(0)\}$
where in addition, we have set $P_0(0)=0$ to remove the zero-energy translational
mode of the whole system.
This procedure is flexible in that it allows us to prepare
the environment and subsystem at different energies
and is most useful to study the relaxation to equilibrium.

Alternatively, we generate random values for the normal-mode variables
$\{X_0(0),\ldots,X_{N-1}(0),P_0(0),\ldots,P_{N-1}(0)\}$
using the canonical distribution with temperature $T$
and set $P_0(0)=0$ to remove the zero-energy translational mode.
This procedure does not allow independent control of the
subsystem energy and is useful to study the dynamics in equilibrium.

\section{Magnetic moments}

As a nonlinear model that exhibits chaotic motion,
we consider a system of classical magnetic moments
interacting with nearest neighbors only.
The Hamiltonian is given by
\begin{equation}
\label{hamiltonianspin}
H=-J\sum_{i=1}^N \mathbf{S}_i\cdot\mathbf{S}_{i+1},
\end{equation}
where $\mathbf{S}_i=(\sin\theta_i\cos\phi_i,\sin\theta_i\sin\phi_i,\cos\theta_i)$
is a $3$-dimensional unit vector representing the angular momentum of the classical magnetic moment at lattice site $i$,
$J$ is the interaction strength and $N$ is the total number of spins.
This model may be viewed as the classical limit of the one-dimensional spin-1/2 Heisenberg model~\cite{FISH63}.
For a chain of $N+1$ spins, the internal energy is given by~\cite{FISH63}
\begin{equation}
\label{energyspin}
U=-NJL(\beta),
\end{equation}
\if{showP}
\else
where $\beta=1/k_B T$ and
\begin{equation}
\label{Langevin}
L(x)=\coth x - \frac{1}{x}.
\end{equation}
is the Langevin function.
\fi
The specific heat reads~\cite{FISH63}
\begin{equation}
\label{spheatspin}
C=N\left(1-\frac{\beta^2}{\sinh^2\beta}\right).
\end{equation}
In the low-temperature limit, the Hamiltonian Eq.~(\ref{hamiltonianspin}) can be approximated
by a harmonic oscillator model of the form Eq.~(\ref{hamiltonian})
but in general, the equations of motion
\begin{equation}
\label{eom2}
\frac{d}{dt}\mathbf{S}_i=\frac{\partial H}{\partial \mathbf{S}_i}\times\mathbf{S}_i
=-J\mathbf{S}_i\times\left(\mathbf{S}_{i-1}+\mathbf{S}_{i+1}\right)
,
\end{equation}
of the unit vectors $\{\mathbf{S}_i\}$ are nonlinear.

In our numerical work, we adopt periodic boundary conditions $\mathbf{S}_{i}=\mathbf{S}_{i+N}$
and then, in a strict sense, Eqs.~(\ref{energyspin}) and (\ref{spheatspin})
should be replaced by more complicated expressions in terms of spherical Bessel functions~\cite{BLUM75}
but the finite-size corrections vanish exponentially with $N$ and are, for our purposes, negligible.
In the following we use units such that $k_B=1$ and $J=1$.

\begin{figure*}
\includegraphics[width=5.5cm]{figure1.eps}
\includegraphics[width=5.5cm]{figure2.eps}
\includegraphics[width=5.5cm]{figure3.eps}
\caption{
Poincar\'e map of an oscillator (left) and of a magnetic moment in a ring  (middle)
or chain (right) of 4 sites.
}
\label{poin1}
\end{figure*}


\subsection{Newtonian time evolution}\label{spin2}

We solve the classical equations of motion Eq.~(\ref{eom2})
using a fourth-order Suzuki-Trotter product-formula method with a time step $\tau=0.02$
which conserves (1)
the volume of the phase space, (2) the length of each magnetic moment
and (3) the total energy~\cite{KREC98}.

\subsection{Microcanonical Monte Carlo simulation}\label{microcanonical2}

As an alternative to the numerical integration of the classical equations of motion (Section~\ref{spin2}),
we also perform microcanonical Monte Carlo simulations.
Given a configuration of magnetic moments with energy $E_0$,
we can sample the hyperspace of configurations as follows.
We randomly select a particular magnetic moment, say $j$, and
with probability 1/2 choose to
perform a random rotation of $\mathbf{S}_{j}$ about $\mathbf{S}_{j-1}+\mathbf{S}_{j+1}$
or to carry out a reflection of the vector $\mathbf{S}_{j}$
about the vector $\mathbf{S}_{j-1}+\mathbf{S}_{j+1}$
in the plane formed by these two vectors.
This process is repeated many times.
Obviously, neither the rotations nor the reflections alter
the local energy $E_j$, hence the total energy is strictly conserved.
Nevertheless, this microcanonical procedure is ergodic.

\subsection{Initial configuration}

The initial configurations of the magnetic moments
in the environment and subsystem
are generated using the Metropolis Monte Carlo (MMC) method~\cite{LAND00}.
The configurations for the environment and subsystem
are drawn from canonical distributions with different temperatures.
The configurations obtained after one million MMC steps per particle
were used as the initial values of the magnetic moments.

\section{Statistical Mechanics}\label{stat}

According to statistical mechanics,
the distribution of energy in the canonical ensemble is given by~\cite{GREI97}
\begin{equation}
\label{cd1}
p(E)=g(E) e^{-E/T}/Z=e^{-E/T+S(E)}/Z,
\end{equation}
where $T$, $E$, $g(E)$, $S(E)=\ln g(E)$, and $Z$ are the temperature (in units of $k_B=1$),
the total energy, the density of states,
the (microcanonical) entropy,
and the partition function, respectively.
The function $p(E)$ has a maximum at some energy $E^\ast$, the most probable energy at the temperature
\begin{equation}
T=\left(\left.\frac{\partial S(E)}{\partial E}\right|_{E^\ast}\right)^{-1}.
\label{cd4z}
\end{equation}
We remark that even though the right hand side of Eq.~(\ref{cd4z}) denotes
a microcanonical temperature, our work uses a
unique canonical temperature $T$. The proper choice of $E=E^\ast$
in Eq.~(\ref{cd4z}) removes any ambiguity.
In the vicinity of $E^\ast$, we have~\cite{GREI97}
%
\begin{equation}
p(E)= A e^{a_2(E-E^*)^2+a_3(E-E^*)^3+a_4(E-E^*)^3+\ldots},
\label{cd4}
\end{equation}
where
\begin{equation}
a_n=\left.\frac{1}{n!}\frac{\partial^n S(E)}{\partial E^n}\right|_{E^\ast},
\label{cd4a}
\end{equation}
and $A$ is a normalization constant.
In the thermodynamic limit ($N_E\rightarrow\infty$ before $N_S\rightarrow\infty$),
all but the quadratic term in the exponential can
be neglected and the distribution is Gaussian~\cite{GREI97}.

For a system of $N_S$ harmonic oscillators,
we have $S(E)=(N_S-1)\ln E + S_0$ where $S_0$ is a constant~\cite{GREI97},
yielding
%
\begin{equation}
a_n= \frac{(-1)^{n-1}}{nT^n (N_S-1)^{n-1}}\quad,\quad 2\le n.
\label{cd2a}
\end{equation}

For the one-dimensional model of magnetic moments, we do not
have a closed form expression for $g(E)$ but
we can  use the equivalence of the microcanonical and
canonical ensemble in the thermodynamic limit
to derive closed form expressions for the coefficients $a_n$.
The exact result, see Eq.~(\ref{energyspin})
for a chain of $N_S$ spins can, at least in principle, be inverted to yield $T=T(E)$.
Then, the calculation of the coefficients $a_n$ is straightforward and we find
%
\begin{eqnarray}
a_2&=& -\frac{1}{2(N_S-1)cT^2},
\nonumber \\
a_3&=& \frac{cT+(1-c)L}{3(N_S-1)^2c^3T^4},
\nonumber \\
a_4&=&
 -\frac{c^2 (c+2) T^2-8 (c-1) c T L-2 (c-1) (2 c-3) L^2}{12 c^5 (N_S-1)^3 T^6},
\nonumber \\
\label{cd2b}
\end{eqnarray}
%
where $c= 1-1/[T\sinh(1/T)]^2$ and $L=L(1/T)$.
As $n$ increases, the number of terms in the expression of $a_n$ rapidly increases
and therefore, we only give the expressions for $n\le4$.
In our analysis, we used Eq.~(\ref{cd4}) with $n$ up to 8.

For both models and for fixed subsystem size $N_S$,
the expansion coefficients $a_n$ are functions of only one parameter, namely the temperature $T$.
This parameter, the position of the maximum $E^\ast$ and the number of terms in the expansion Eq.~(\ref{cd4})
completely determine the approximate form of $p(E)$, as given by statistical mechanics.
Fitting this approximate form to the distribution $P(E_s)$ obtained by
solving the Newtonian equations of motion yields
the values of the fitting parameters $E^\ast$ and $T_S$.


\section{Results}\label{results}

\subsubsection{Poincar\'e maps}

To illustrate the difference in the dynamical behavior between
the oscillator and magnetic moment model, Fig.~\ref{poin1}
shows the Poincar\'e maps for a system of 4 oscillators (left)
and magnetic moments (middle and right).
As expected, the oscillators trace out a regular pattern
in the $(x,p)$ plane.
Also the trajectory of a magnetic moment of a ring
of 4 sites is regular but in contrast, if we open the ring
to make a chain, the behavior changes from regular to chaotic, in agreement with theory~\cite{STEI09}.
However, the Poincar{\' e} maps of the difference of nearest-neighbor coordinates
are very similar (see Fig.~2 of the main text).
Therefore, it is this similarity, not the presence of chaos,
that seems to be responsible for the equilibration and thermalization in these two different systems.

\subsubsection{Thermalization}

In Fig.~\ref{fig2a}(left), we present results for the distribution $P(E_S)$ for the oscillator model.
This data has been collected by taking $4\times10^6$ samples
from a single trajectory in phase space.
Simulations in which the environment is prepared in a configuration
that correspond to different temperatures
invariably lead to the same conclusion, namely that
the subsytem and environment equilibrate (data not shown).

Once the equilibrium state has been reached, sampling the energy of
the subsystem during its time evolution
shows that $P(E_S)$ is in concert with the expression $p(E_S)$
which is derived on the basis of purely statistical considerations.

Figure~\ref{fig2a}(right) shows the distribution $P(E_S)$
for the oscillator model but instead of analyzing a single trajectory in the phase space,
microcanonical Monte Carlo simulation was used to sample
the phase space.
This data has also been obtained by taking $4\times10^6$ samples.
Visual comparison of Fig.~\ref{fig2a}(left) and Fig.~\ref{fig2a}(right)
suggests that these two very different methods
of sampling points in phase space yield very similar results.

In Fig.~\ref{fig2b}, we replot the distributions for the oscillator
system (Fig.~\ref{fig2a}(left))
as a function of rescaled and displaced energies and also plot the data
for the variances as a function of the subsystem size $N_S$.
Both plots confirm that the data is in excellent agreement
with the predictions of statistical mechanics, this
in spite of the fact that the number of particles
in the subsystem is only of the order of 100.

For reference, in Table~\ref{tab1} we collect the relevant numerical data
extracted from the distributions shown in Fig.~\ref{fig2a}
and also present results for the Kullback-Leibler distance between the data obtained
by Newtonian dynamics,
a Gaussian distribution and the results of the microcanonical Monte Carlo sampling.
From Table~\ref{tab1}, it is clear that sampling from a single trajectory
in phase space yields results that are in excellent agreement with
those of the canonical ensemble, even though the subsystem is rather small
and the whole system belongs to the class of integrable models.

In Fig.~\ref{fig.spin}, we present some representative results for the
non-integrable classical magnetic moment model.
The solution of the Newtonian equations of motion is much more time consuming
than in case of the oscillator model and therefore, we
have limited the number of samples to $10^6$.
Qualitatively, the histograms produced by the magnetic moment model show the same features as those of the oscillator model.
However, due to the fact that the environment is much smaller (about 2000 instead of about 60000 particles)
and the statistics is less good,
we may expect that there are minute differences in the tails of the distributions
obtained by Newtonian dynamics and microcanonical Monte Carlo sampling.
Although hard to see in the graphs, this expectation is clearly confirmed by
the Kullback-Leibler distance $D_3$, given in Table~\ref{tab2}, which increases with the subsystem size.

\begin{figure*}
\includegraphics[width=8cm]{figure4.eps}
\includegraphics[width=8cm]{figure5.eps}
\caption{
Left: Histograms $P(E_S)$ for subsystems of size
$N_S=20,40,80,100,120,160,200$ (broad to narrow)
embedded in a ring of $N=65536$ oscillators as a function of the subsystem energy per particle $E_S/N_S$.
The energy per oscillator of the whole system $E_0/N=0.998$
corresponds to the temperature $T\approx1$.
Red line: numerical data;
black line: fit to the theoretical prediction Eq.~(\ref{cd4}) using  $T_S$ and $A$ as adjustable parameters.
The number of samples taken during the time evolution of a single system is $4\times10^6$.
Right:
Same as left except that instead of solving
the Newtonian equations of motion, the microcanonical Monte Carlo simulation
is used to sample the phase space.
The number of Monte Carlo samples is $4\times10^6$.
The difference between the data extracted from a single trajectory
obtained by solving the Newtonian equations of motion
(Fig.~\ref{fig2a}) and the microcanonical Monte Carlo data
is too small to be seen by eye.
}
\label{fig2a}
\end{figure*}

\begin{figure*}
\includegraphics[width=8cm]{figure6.eps}
\includegraphics[width=8cm]{figure7.eps}
\caption{
Left: Same data as in Fig.~\ref{fig2a}(left)
plotted as a function of
$E'_s= (E_S/N_S-E_0/N)\sqrt{N_S}$
with $E_0/N=0.998$
indicating that the data scales with the square
root of the subsystem size $N_S$, as expected from statistical mechanics.
Right: The variance of the same distributions, plotted as a function
of the subsystem size $N_S$, showing that
there is excellent agreement with statistical mechanics.
The dashed line is log-log fit through the data, yielding a slope of $\approx-1/2$.
}
\label{fig2b}
\end{figure*}

\begin{table*}
\caption{%
Parameters extracted from Fig.~\ref{fig2a}(left).
The total energy per oscillator is $E_0/N=0.998$. $D_1$  is the Kullback-Leibler distance
between the histogram $P(E_S)$ and the theoretical prediction Eq.~(\ref{cd4}).
$D_2$ is the Kullback-Leibler distance between the histogram $P(E_S)$ and the
Gaussian distribution with average $\langle E_S \rangle$ and variance $\sigma(E_S)$.
$D_3$ is the Kullback-Leibler distance between the histogram $P(E_S)$
obtained by solving the Newtonian equations of motion (see Fig.~\ref{fig2a}(left))
and the histogram obtained by the microcanonical simulation (see Fig.~\ref{fig2a}(right)).
The results for the subsystem temperature, energy, and specific heat extracted from
the time-dependent data are in excellent agreement with the corresponding results of the canonical ensemble.
}
\begin{ruledtabular}
\begin{tabular}{cccccccccc}
%\hline\hline\noalign{\smallskip}
$N_S$ &  $\langle E_S/N_S \rangle$ &
$\sigma(E_S/N_S)$ & $A$ & $E_S^*/N_S$ & $T_S$ & $C_S/N_S$  & $D_1$ & $D_2$ & $D_3$ \\
\hline\noalign{\smallskip}
        20 &    0.975 &    0.220 &    1.853 &    0.929 &    0.986  &   0.997 &    0.346 &   17.545 &    0.445  \\
        40 &    0.987 &    0.156 &    2.583 &    0.962 &    0.987  &   1.002 &    0.255 &    8.897 &    0.364  \\
        60 &    0.991 &    0.128 &    3.138 &    0.973 &    0.992  &   0.999 &    0.191 &    6.104 &    0.382  \\
        80 &    0.993 &    0.111 &    3.610 &    0.979 &    0.994  &   0.999 &    0.188 &    4.881 &    0.513  \\
       100 &    0.994 &    0.100 &    4.019 &    0.983 &    0.997  &   0.998 &    0.210 &    4.170 &    0.353  \\
       120 &    0.995 &    0.091 &    4.393 &    0.986 &    0.999  &   0.999 &    0.241 &    3.768 &    0.377  \\
       160 &    0.996 &    0.079 &    5.061 &    0.989 &    1.000  &   1.003 &    0.299 &    3.204 &    0.439  \\
       200 &    0.997 &    0.071 &    5.645 &    0.991 &    1.002  &   1.001 &    0.344 &    2.741 &    0.472  \\
%\hline\noalign{\smallskip}
\end{tabular}
\end{ruledtabular}
\label{tab1}
\end{table*}

\begin{figure*}
\includegraphics[width=8cm]{figure8.eps}
\includegraphics[width=8cm]{figure9.eps}
\caption{
Same as Fig.~\ref{fig2a} except that the system contains $N=2000$ magnetic moments instead of oscillators,
the total energy per magnetic moment is $E_0/N=-0.675$, and
$N_S=20,40,60,80,100$ (broad to narrow).
The number of samples taken during the time evolution of a single system
and the number of Monte Carlo samples is $10^6$.
}
\label{fig.spin}
\end{figure*}

\begin{table*}%[H] add [H] placement to break table across pages
\caption{\label{tab2}
Parameters extracted from Fig.~\ref{fig.spin}(left).
The total energy per magnetic moment is $E_0/N=-0.675$ which corresponds to a temperature $T\approx0.329$.
The results for the subsystem temperature, energy, and specific heat extracted from
the time-dependent data are in good agreement with the corresponding results of the canonical ensemble.
}
\begin{ruledtabular}
\begin{tabular}{cccccccccc}
%\hline\hline\noalign{\smallskip}
$N_S$ &  $\langle E_S/N_S \rangle$ & $\sigma(E_S/N_S)$ & $A$ & $E_S^*/N_S$ & $T_S$ &
$C_S/N_S$  & $D_1$ & $D_2$ & $D_3$ \\
\hline\noalign{\smallskip}
    20 &    -0.640 &    0.068 &    5.892  &    -0.654 &    0.325 &    0.889 &    0.580 &    13.208 &     0.645  \\
    40 &    -0.657 &    0.049 &    8.274  &    -0.664 &    0.321 &    0.923 &    0.425 &    6.787  &     0.597  \\
    60 &    -0.662 &    0.040 &    10.082 &    -0.667 &    0.322 &    0.919 &    0.353 &    4.667  &    0.956   \\
    80 &    -0.665 &    0.034 &    11.772 &    -0.668 &    0.316 &    0.937 &    0.484 &    3.645  &    2.623  \\
   100 &    -0.666 &    0.030 &    13.202 &    -0.669 &    0.315 &    0.930 &    0.418 &    2.513  &    4.440  \\
%\hline\noalign{\smallskip}
\end{tabular}
\end{ruledtabular}
\end{table*}


\bibliography{../ref}


\end{document}

